Coherence Traffic in Manycore Processors with Opaque Distributed Directories

Manycore processors feature a high number of general-purpose cores designed to work in a multithreaded fashion. Recent manycore processors are kept coherent using scalable distributed directories. A paramount example is the Intel Mesh interconnect, which consists of a network-on-chip interconnecting "tiles", each of which contains computation cores, local caches, and coherence masters. The distributed coherence subsystem must be queried for every out-of-tile access, imposing an overhead on memory latency. This paper studies the physical layout of an Intel Knights Landing processor, with a particular focus on the coherence subsystem, and uncovers the pseudo-random mapping function of physical memory blocks across the pieces of the distributed directory. Leveraging this knowledge, candidate optimizations to improve memory latency through the minimization of coherence traffic are studied. Although these optimizations do improve memory throughput, ultimately this does not translate into performance gains due to inherent overheads stemming from the computational complexity of the mapping functions.

==> images/fig2-knlfloor-latency.py <==
#!/usr/bin/env python

# This script is used for generating Fig. 2 in Sec. 2.
# To generate exactly that figure, provide data/sec-2/latencies.out as input.


import sys
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import sys

# new definition of dist_mesh
def parse_data(f):
    time = 0
    ntime = 0
    i = []
    l_index = []
    sum_time = 0.0
    for l in f:
        if "Measuring" in l:
            if time:
                time = 0
                avg_time = sum_time/float(ntime)
                ntime = 0
                sum_time = 0
                i += [avg_time]
                i = [float(x) for x in i]
                l_index += [i]
                i = []        
            for t in l.split(":"):
                i += [t.split("=")[1].strip()]
        else:
            time = 1
            sum_time += float(l.split("avg.")[1].split(")")[0].strip())*1000
            ntime += 1
    avg_time = sum_time / float(ntime)
    i += [avg_time]
    i = [float(x) for x in i]
    l_index += [i]
    return (l_index)

######################################################
## MAIN PROGRAM
#thres = 0.025
#latency_edc = 117

#print "KNL Bench parser"
#print "-------------------\nparams:"
#print "\tthreshold\t\t= " + str(thres)
#print "\tlatency_edc (cycles)\t= " + str(latency_edc)

f = open( sys.argv[1] )
results = parse_data(f)
results = np.array(results)
df = pd.DataFrame(results, columns=['MCDRAM', 'CHA', 'CORE', 'LAT'])
df.MCDRAM=df.MCDRAM.astype(int)
df.CHA=df.CHA.astype(int)
df.CORE=df.CORE.astype(int)
df = df.set_index(['MCDRAM','CHA','CORE'])
df = df.assign(CYC=df['LAT']/1.300)
df.CYC = np.round( df.CYC ).astype(int) # Round up (but maybe we should round down. Does it change anything?)

#affinity = [0,20,np.nan,np.nan,22,52,28,36,50,2,30,np.nan,4,44,np.nan,8,38,np.nan,np.nan,62,np.nan,56,46,np.nan,24,48,12,14,26,54,10,32,58,6,34,60,16,40,np.nan,18,42,np.nan]
affinity = [0,20,np.nan,np.nan,22,52,np.nan,28,50,2,30,np.nan,np.nan,36,56,8,38,np.nan,np.nan,44,62,14,46,np.nan,4,24,48,6,26,np.nan,10,32,np.nan,12,34,54,16,40,58,18,42,60]

# Slightly change max. latency so that it matches actual max. latency
#df.loc[0,0,60] = 149
values = df.loc[0,36].loc[affinity].CYC.astype(str)
values = np.array( map( lambda x: x.split(".")[0], values ) ).reshape( (7,6) )
sns.heatmap(df.loc[0,36].loc[affinity].CYC.values.reshape((7,6)), cmap=sns.light_palette( "crimson", as_cmap=True ), annot=values, fmt="s", cbar=False, edgecolor='k' )
plt.axis('off')

if len(sys.argv) > 2:
        plt.savefig( sys.argv[2] )
else:
        plt.show()


==> images/parse.py <==
#import os, re
import pandas as pd
import numpy as np
import sys#, os
#import matplotlib.cm as cm, matplotlib.pyplot as plt, matplotlib.patches as ptc
import seaborn as sns
import ipdb
#from math import log, floor, ceil, e
#from sklearn.cluster import KMeans

#std_cols = ["group","matrix","ncores","version","monitor","cycles","inst","l1a","l1m","i1h","i1m","l2m","mcdram","far","near","outstanding","scalar_ops","vector_ops"]
std_cols = ["group","matrix","ncores","version","monitor","cycles","unhalted_clk","inst","l1a","l1m","i1h","i1m","l2m","mcdram","far","near","outstanding","scalar_ops","vector_ops","dtlbm","utlbm","i_cycles","i_walks","hw_pf","sw_pf","l2_hit_near_e_f","l2_hit_near_m","rs_full_stall","fetch_stall","icache_fill_pending","no_alloc","rob_full","mispredicts","rat_stall","not_delivered"]
def process_papi( file,  cols=std_cols ):
    f = open( file, "r" )

    df = pd.DataFrame( columns=cols )

    mat = ""
    drow = []
    rows = []
    for l in f:
        if not l.strip(): continue
        if l.strip().startswith( "icc " ): continue
        if l.strip().startswith( "Setting cpu" ): continue
        if l.strip().startswith( "PYTHONOPTIMIZE=" ): continue
        if l.strip().startswith( "gcc " ): continue
        if l.strip().startswith( "rm " ): continue
        if l.strip().startswith( "cycles" ): continue
        if l.strip().startswith( "Got" ): continue
        if l.strip().startswith( "Assigning" ): continue
        if l.strip().startswith( "WRONG" ): continue
        if l.strip().startswith( "Code" ): continue
        if l.strip().startswith( "Skipping" ): continue
        if l.strip().startswith( "RBio Error" ): continue
        if l.strip().startswith( "Running" ):
            words = l.split()
            group = words[1].split("/")[0]
            mat   = words[1].split("/")[1]
            ncores= int(words[2].split("=")[1])
            ver   = words[4].split("=")[1]
            continue
        data = list( map( int, l.split()[2:] ) )
        rows.append( [group, mat, ncores, ver] + data )

    f.close()

    df = pd.DataFrame( rows, columns=cols )
    # MCDRAM, Near and Far values correspond to the two cores that share a tile. When using 64 threads, values need to be divided by 2
    df.mcdram[df.ncores ==64 ] //= 2 
    df.near[df.ncores == 64 ] //= 2 
    df.far[df.ncores == 64 ] //= 2 
    df.l2m[df.ncores == 64 ] //= 2
    df.outstanding[df.ncores == 64 ] //= 2
    df.l2_hit_near_e_f[df.ncores == 64] //= 2
    df.l2_hit_near_m[df.ncores == 64] //= 2
    df.set_index( ["group","matrix","ncores","monitor","version"], inplace=True )

    df = df[df.cycles > 0]

    gb = df.groupby( level=list(range(5)) )
    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean
#    df = df.groupby(level=range(5)).apply( lambda x: x.sort_values(by="cycles").iloc[0] ) # For each set of repetitions, retain the row with the best execution time
    df = df.groupby(level=list(range(5))).mean()
    df['near_pct']=df.near / df.mcdram

#    gb = df.groupby( level=range(5) )
#    df = df[(gb.apply( lambda x: x-x.mean() ).divide( gb.std() ).abs().fillna(0) <= 3).all( axis=1 ).values] # Discard observations which are more than 3*std away from the mean
#    df = df.infer_objects().groupby(["group", "app","version"]).min().unstack()
#    gb = df.groupby( level=[0,1,2,4] ).agg( {'cycles':'max', 'inst':'sum', 'l1a':'sum', 'l1m':'sum', "i1h": "sum", "i1m": "sum", 'l2m':'sum', 'mcdram':'sum', 'far':'sum', 'near':'sum', 'vector_ops':'sum', 'scalar_ops':'sum', 'near_pct':'mean', 'outstanding':'sum' } )
    agg_functions = dict.fromkeys( df, "sum" )
#    agg_functions['cycles']='max'
#    agg_functions['unhalted_clk']='max'
    agg_functions['near_pct']='mean'
    gb = df.groupby( level=[0,1,2,4] ).agg( agg_functions )
    gb = gb.reindex( columns=df.columns, copy=False )

    return df, gb

def process_chas( file ):
    f = open( file, "r" )

    rows = []
    for l in f:
        if not l.strip(): continue
        if l.strip().startswith( "icc " ): continue
        if l.strip().startswith( "Setting cpu" ): continue
        if l.strip().startswith( "PYTHONOPTIMIZE=" ): continue
        if l.strip().startswith( "gcc " ): continue
        if l.strip().startswith( "rm " ): continue
        if l.strip().startswith( "cycles" ): continue
        if l.strip().startswith( "Got" ): continue
        if l.strip().startswith( "Assigning" ): continue
        if l.strip().startswith( "WRONG" ): continue
        if l.strip().startswith( "Code" ): continue
        if l.strip().startswith( "Running" ):
            words = l.split()
            group = words[1].split("/")[0]
            mat   = words[1].split("/")[1]
            ncores= int(words[2].split("=")[1])
            ver   = words[4].split("=")[1]
            continue
        if l.strip().startswith( "Thread" ):
            words = l.split()
            monitor = int(words[1])
            continue
        if l.strip().startswith( "CHA" ):
            cha = int(l.split( "[" )[1].split("]")[0])
            count = int(l.split()[1])
            rows.append( [group, mat, ncores, ver, monitor, cha, count] )
            continue

        raise ValueError

    df = pd.DataFrame( rows, columns=["group","matrix","ncores","version","monitor","cha","accesses"] )
    df.set_index( ["group","matrix","ncores","version"], inplace=True )
    return df

#if __name__ == "__main__":
#    df=process_papi( "/home/gabriel/workspace/pouchet/tre-cookies/codes-pldi-2/run_all.cookiesonly.out", cols=pf_cols )
#    df2=process_papi( "/home/gabriel/workspace/pouchet/tre-cookies/codes-pldi-2/run_all.d2.out", cols=pf_cols )
#    df3=process_papi( "/home/gabriel/workspace/pouchet/tre-cookies/codes-pldi-2/run_all.d3.out", cols=pf_cols )
##    df_cookies=process_cookies( "/home/gabriel/workspace/pouchet/tre-cookies/compress_matrices.g4-allgroups.out", code_folder="/home/gabriel/workspace/pouchet/tre-cookies/codes-pldi-2/", suffix="-d1g4.cookies.c", mat_folder="/home/gabriel/workspace/pouchet/traces-sm/ufl-matrices/" )
#    df_cookies=pd.read_pickle( "df_cookies.pickle" )
##    df2_cookies=process_cookies( "/home/gabriel/workspace/pouchet/tre-cookies/compress_matrices.g4-allgroups.out", code_folder="/home/gabriel/workspace/pouchet/tre-cookies/codes-pldi-2/", suffix="-d2g4.cookies.c", mat_folder="/home/gabriel/workspace/pouchet/traces-sm/ufl-matrices/" )
#    df2_cookies=pd.read_pickle( "df2_cookies.pickle" )
##    df3_cookies=process_cookies( "/home/gabriel/workspace/pouchet/tre-cookies/compress_matrices.g4-allgroups.out", code_folder="/home/gabriel/workspace/pouchet/tre-cookies/codes-pldi-2/", suffix="-d3g4.cookies.c", mat_folder="/home/gabriel/workspace/pouchet/traces-sm/ufl-matrices/" )
#    df3_cookies=pd.read_pickle( "df3_cookies.pickle" )
#    df_norm=df.swaplevel(axis=1).irregular / df.swaplevel(axis=1).cookies
#    cycles_baseline_index = df.cycles[['irregular','mkl_ie']].idxmin(axis=1)
#    cycles_baseline = df.cycles.lookup( cycles_baseline_index.index.get_values(), cycles_baseline_index.values )
#    df_norm.cycles = cycles_baseline / df.cycles.cookies
#    df_all=pd.merge( df_norm.reset_index(), df_cookies.reset_index(), left_on=["group","app"], right_on=["group","mat"] ).set_index( ["group","mat"] )
#
#    df_best = pd.concat( [df_all.compression, df2_cookies.compression, df3_cookies.compression], axis=1 )
#    df_best.columns = pd.Index( ["1d", "2d", "3d"] )
#    best_versions = df_best.idxmax(axis=1)
#    df_best['best'] = df_best.max(axis=1)
#    df_best['best_version'] = best_versions
#    df_best['nnz'] = df_cookies.nnz
#
#    ax=df_best[df_best.best_version=="1d"].plot( kind="scatter", x="nnz", y="best", alpha=.5, logx=True, logy=True, edgecolor='k', linewidth=1 )
#    df_best[df_best.best_version=="2d"].plot( kind="scatter", x="nnz", y="best", alpha=.5, color='r', marker='^', edgecolor='k', linewidth=1, logx=True, logy=True, ax=ax )
#    df_best[df_best.best_version=="3d"].plot( kind="scatter", x="nnz", y="best", alpha=.5, color='g', marker='s', edgecolor='k', linewidth=1, logx=True, logy=True, ax=ax )
#
#    plt.axhline(1.0, alpha=.5, color='k', linestyle='--')
#    plt.xlabel( "Number of nonzero elements in the matrix" )
#    plt.ylabel( "Compression ratio" )
#
#    yticks = np.round( np.arange( 0.4, 2.2, 0.2 ), 2 )
#    plt.yticks( yticks, map( str, yticks ) )
#    plt.tick_params( axis='y', which='minor', left=False, right=False, labelleft=False )
#
#if len(sys.argv) > 1:
#        plt.savefig( sys.argv[1], bbox_inches='tight' )
#else:
#        plt.show()

def plot(test,code="test",version="cha"):
    affinity = [0, 2, np.nan, np.nan, 22, 30, np.nan, 4, 10, 16, 24, np.nan, np.nan, 6, 12, 18, 26, np.nan, np.nan, 8, 14, 20, 28, np.nan, 32, 38, 44, 48, 54, np.nan, 34, 40, np.nan, 50, 56, 60, 36, 42, 46, 52, 58, 62 ]
    affinity2 = map(lambda x: x+1, affinity)
    aff = [None]*(len(affinity)+len(affinity2))
    aff[::2] = affinity
    aff[1::2] = affinity2
    norm = test.xs([code,64,version],level=[1,2,4]).droplevel(0).loc[aff].cycles / test.xs([code,64,version],level=[1,2,4]).droplevel(0).cycles.max()
    heat = pd.DataFrame(norm.values.reshape(7,6*2))
    sns.heatmap(heat,annot=True,vmin=0)


==> images/read_sparse.py <==
# -*- coding: utf-8 -*-

# Copyright 2016 Gabriel Rodríguez (grodriguez@udc.es)
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# This is a proof-of-concept implementation of the ideas presented in
# "Trace-Based Reconstruction of Affine Codes",
# by Gabriel Rodriguez, Jose M. Andion, Mahmut T. Kandemir, and Juan Tourino,
# presented in CGO 2016.
#
# For more information, visit http://gac.udc.es/~grodriguez/trace-reconstruction/

import numpy as np
import scipy.io
import h5py

def read_sparse( file ):
    try: 
        m = scipy.io.loadmat( file )
        m = m['Problem'][0][0]
        m = m[ np.array( map(lambda x: isinstance(x, scipy.sparse.csc.csc_matrix), m )).argmax() ]
    except NotImplementedError:
        # From Matlab 7.3 files are in HDF5 format. Try that.
        data = h5py.File( file )
        A, row_ind, col_ind = data['Problem']['A']['data'], data['Problem']['A']['ir'], data['Problem']['A']['jc']
        m = scipy.sparse.csc_matrix( (A, row_ind, col_ind) )

    return m


==> images/spmv-cycles-heatmap.py <==
import os, re
import pandas as pd
import numpy as np
import sys, os
import matplotlib.cm as cm, matplotlib.pyplot as plt, matplotlib.patches as ptc
import seaborn as sns
import ipdb
import parse
from math import log, floor, ceil, e
from sklearn.cluster import KMeans

if __name__ == "__main__":
    df_threads, df = parse.process_papi( "results_dim1_vec-hwpf.out" )
#    df = pd.read_hdf( "run_all_dim1.h5" )
    df_cookies=pd.read_pickle( "df_cookies.pickle" )
    df_cookies = df_cookies.loc[pd.unique(list(zip(df.index.get_level_values(0), df.index.get_level_values(1))))] 
    df_cookies = pd.concat( [df_cookies,pd.cut(np.log(df_cookies.nnz),3), pd.cut(df_cookies.cookie_perc,3)], axis=1 )
    df_cookies.columns = pd.Index( np.hstack( [df_cookies.columns[:-2], "nnz_q", "cookie_perc_q"] ) )
    df_cookies.nnz_q=df_cookies.nnz_q.apply( lambda x: pd.Interval(int(round(e**x.left)),int(round(e**x.right))) )

    df_norm = (df.xs( "pldi19-openmp", level=3 ) / df.xs( "cha-d1_b2", level=3)).reset_index( level=2, drop=True )
    df_cookies.index.names = df_norm.index.names
    df_all = df_norm.join( df_cookies )

#    df_cycles = pd.concat( [df.cycles.cookies, df2.cycles.cookies, df3.cycles.cookies], axis=1 )
    df_cycles = df_all.cycles
#    df_cycles.columns = pd.Index( ["1d", "2d", "3d"] )
#    best_versions = df_cycles.idxmin(axis=1)
#
    df_best = df_all.copy()
#    cycles_baseline_index = df2.cycles[['irregular','mkl_ie']].idxmin(axis=1)[best_versions=="2d"]
#    cycles_baseline = df2.cycles.lookup( cycles_baseline_index.index.get_values(), cycles_baseline_index.values )
#    df_best.cycles[best_versions=="2d"] = (cycles_baseline / df2.cycles.cookies[best_versions=="2d"]).values
#    cycles_baseline_index = df3.cycles[['irregular','mkl_ie']].idxmin(axis=1)[best_versions=="3d"]
#    cycles_baseline = df3.cycles.lookup( cycles_baseline_index.index.get_values(), cycles_baseline_index.values )
#    df_best.cycles[best_versions=="3d"] = (cycles_baseline / df3.cycles.cookies[best_versions=="3d"]).values
#    df_best['best_version']=best_versions
#    df_best['cycles_flop'] = df_cycles.min(axis=1) / (df.scalard.cookies + 2*df.p128d.cookies + 4*df.p256d.cookies)
#
##    dflog=pd.concat( [df_best,pd.cut(np.log(df_best.nnz),10), pd.cut(df_best.cookie_perc,10)], axis=1 )
##    dflog.columns=pd.Index( np.hstack( [dflog.columns[:-2], "nnz_q", "cookie_perc_q"] ) )           
##    dflog.nnz_q=dflog.nnz_q.apply( lambda x: pd.Interval(int(round(e**x.left)),int(round(e**x.right))) )
#
#
#    cutoff = 100
##    sns.heatmap(dflog[dflog.nnz>cutoff].groupby( ["cookie_perc_q","nnz_q"] ).cycles_flop.mean().unstack(), cmap=sns.cubehelix_palette(100,reverse=False), annot=True, cbar=False)
#    sns.heatmap(df_best[df_best.nnz>cutoff].groupby( ["cookie_perc_q","nnz_q"] ).cycles_flop.mean().unstack(), cmap=sns.cubehelix_palette(100,reverse=False), annot=True, cbar=False)
    sns.heatmap( df_best.groupby( ["cookie_perc_q", "nnz_q"] ).cycles.mean().unstack() )
    plt.gca().invert_yaxis()

    xlabels = []
    def process_size(x):
        if x < 2**10: return str(x)
        if x < 2**20: return str(round(x/2.**10,1)) + "K"
        return str(round(x/2.**20,1)) + "M"

#    for cat in dflog.nnz_q.dtype.categories:
    for cat in df_best.nnz_q.dtype.categories:
#        if cat.left < cutoff: continue
        left = process_size( cat.left )
        right = process_size( cat.right )
        xlabels.append( "(" + left + "," + right + "]" )

    plt.gca().set_xticklabels( xlabels )
    xticks, xlabels = plt.xticks()
    plt.xticks( xticks, xlabels, rotation=15 )
    plt.xlabel( "Number of nonzero elements in the matrix" )
    yticks, yticklabels = plt.yticks()
    yticklabels[0] = "(0,0.1]"
    plt.yticks(yticks, yticklabels)
    plt.ylabel( "Percentage of nonzeros included in vector shapes" )
    plt.title( "Cycles per FLOP for each matrix cluster" )

if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
else:
        plt.show()


==> images/spmv-memlatcpi.py <==
import os, re
import pandas as pd
import numpy as np
import sys, os
import matplotlib.cm as cm, matplotlib.pyplot as plt, matplotlib.patches as ptc
import seaborn as sns
import ipdb
import parse
from math import log, floor, ceil, e
from sklearn.cluster import KMeans

matrix_ids = {
        "apache2":1423,
        "atmosmodd":2265,
        "ch7-9-b5":2039,
        "ch8-8-b4":2043,
        "ch8-8-b5":2044,
        "coAuthorsCiteseer":2461,
        "crystk03":352,
        "debr":2439,
        "delaunay_n18":2473,
        "delaunay_n20":2475,
        "gupta2":537,
        "Hamrle3":1201,
        "ks2010":2597,
        "Lin":1213,
        "nd3k":936,
        "net150":1388,
        "netherlands_osm":2516,
        "oilpan":1270,
        "sparsine":1308,
        "stomach":895,
        "t2em":1897,
        "vsp_finan512_scagr7-2c_rlfddd":2639,
        "xenon1":801,
}

if __name__ == "__main__":
    sns.set_style("whitegrid")
    sns.set_context("paper")

#    df_threads, df = parse.process_papi( "results_dim1_vec-hwpf.out" )
    df = pd.read_hdf( "images/results_dim1_vec-hwpf.h5", "results_max" )
    df.reset_index(level=0,drop=True,inplace=True)
    df.reset_index(level=1,drop=True,inplace=True)
    df_cookies=pd.read_pickle( "images/df_cookies.pickle" )
    df_cookies.reset_index( level=0, drop=True, inplace=True )
    df_cookies.index.name="matrix"
#    df_cookies = df_cookies.loc[pd.unique(list(zip(df.index.get_level_values(0), df.index.get_level_values(1))))] 
#    df_cookies = pd.concat( [df_cookies,pd.cut(np.log(df_cookies.nnz),3), pd.cut(df_cookies.cookie_perc,3)], axis=1 )
#    df_cookies.columns = pd.Index( np.hstack( [df_cookies.columns[:-2], "nnz_q", "cookie_perc_q"] ) )
#    df_cookies.nnz_q=df_cookies.nnz_q.apply( lambda x: pd.Interval(int(round(e**x.left)),int(round(e**x.right))) )
    df['memlat'] = df.cycles / df.mcdram
    df['cpi'] = df.cycles / df.inst
    df['ipc'] = df.inst / df.cycles

    plot_cols = ['memlat']#,'ipc']
    df_plot = df.loc[pd.IndexSlice[:,['pldi19-openmp','cha-d1_b2']],:][plot_cols].unstack()[plot_cols]
    df_plot.index = df_plot.index.map( matrix_ids )
    df_plot.sort_index( inplace=True )
#    df_norm[plot_cols].plot.bar( colormap=sns.light_palette("crimson", as_cmap=True), edgecolor='k', rot=45, ) #Legend=False )
#    df.loc[pd.IndexSlice[:,['pldi19-openmp','cha-d1_b2']],:][plot_cols].unstack().plot.bar( colormap=sns.light_palette("crimson",as_cmap=True), edgecolor='k', rot=45 )
    df_plot.plot.bar( colormap=sns.light_palette("crimson",as_cmap=True), edgecolor='k', rot=45 )

    legend = plt.legend( loc="upper left" )
    legend.get_texts()[0].set_text( "coherence-aware schedule" )
    legend.get_texts()[1].set_text( "sequential schedule" )

    plt.xlabel( "Matrix ID" )
    plt.ylabel( "Memory latency (cycles/access)" )
    plt.ylim( [0, 1.20] )

if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
else:
        plt.show()


==> images/spmv-perfcounters.py <==
import os, re
import pandas as pd
import numpy as np
import sys, os
import matplotlib.cm as cm, matplotlib.pyplot as plt, matplotlib.patches as ptc
import seaborn as sns
import ipdb
import parse
from math import log, floor, ceil, e
from brokenaxes import brokenaxes

matrix_ids = {
        "apache2":1423,
        "atmosmodd":2265,
        "ch7-9-b5":2039,
        "ch8-8-b4":2043,
        "ch8-8-b5":2044,
        "coAuthorsCiteseer":2461,
        "crystk03":352,
        "debr":2439,
        "delaunay_n18":2473,
        "delaunay_n20":2475,
        "gupta2":537,
        "Hamrle3":1201,
        "ks2010":2597,
        "Lin":1213,
        "nd3k":936,
        "net150":1388,
        "netherlands_osm":2516,
        "oilpan":1270,
        "sparsine":1308,
        "stomach":895,
        "t2em":1897,
        "vsp_finan512_scagr7-2c_rlfddd":2639,
        "xenon1":801,
}

if __name__ == "__main__":
    sns.set_style( "white" )
    sns.set_context( "paper" )

#    df_threads, df = parse.process_papi( "images/results_dim1_vec-hwpf.out")
    df = pd.read_hdf( "images/results_dim1_vec-hwpf.h5", "results_sum" )
#    df_cookies=pd.read_pickle( "df_cookies.pickle" )
#    df_cookies = df_cookies.loc[pd.unique(list(zip(df.index.get_level_values(0), df.index.get_level_values(1))))] 
#    df_cookies = pd.concat( [df_cookies,pd.cut(np.log(df_cookies.nnz),3), pd.cut(df_cookies.cookie_perc,3)], axis=1 )
#    df_cookies.columns = pd.Index( np.hstack( [df_cookies.columns[:-2], "nnz_q", "cookie_perc_q"] ) )
#    df_cookies.nnz_q=df_cookies.nnz_q.apply( lambda x: pd.Interval(int(round(e**x.left)),int(round(e**x.right))) )

    df_norm = (df.xs( "cha-d1_b2", level=3 ) / df.xs( "pldi19-openmp", level=3)).reset_index( level=2, drop=True ).reset_index( level=0, drop=True )
#    df_norm=df_norm.reindex(sorted(df_norm.index,key=str.casefold))
    df_norm.index = df_norm.index.map( matrix_ids )

    ids=[]
    ids.append( df_norm.cycles.idxmin() ) # Add best performance
    ids.append( df_norm.cycles.sort_values().index[ len(df_norm)//2 ] ) # Add the one in the middle
    ids.append( df_norm.cycles.idxmax() ) # Add worst performance
#    ids.append( (df_norm.cycles - 1).abs().idxmin() ) # Add the one which has the least impact on execution time
    df_selected = df_norm.reindex(ids)

    plot_cols = ['cycles','inst','l1a','l1m','l2m','mcdram']

    bax = brokenaxes( ylims=((0,2), (7,9)))
    i = 0
    width = 1/(len(plot_cols)+1)
    colors = sns.light_palette( "crimson", n_colors=len(plot_cols) )
    handles = []
    xticks = [ i+len(plot_cols)/2*width-width/2 for i in range(len(df_selected)) ]
    for col in plot_cols:
        handles.append( bax.bar( np.arange(len(df_selected))+width*i, df_selected[col], width=width, color=colors[i], edgecolor="k", label="kk" )[0] )
        i += 1
#    df_selected[plot_cols].plot.bar( colormap=sns.light_palette("crimson", as_cmap=True), edgecolor='k', rot=0 )

    bax.axhline( 1.0, linestyle=":", color="k", linewidth=0.5 )
    ax = plt.gca()
    ax.spines['top'].set_visible(True)
    ax.spines['right'].set_visible(True)
#    plt.legend(loc=8, ncol=6, bbox_to_anchor=(0.5,1) )
    plt.legend( handles, plot_cols, loc=8, ncol=6, bbox_to_anchor=(0.5,1) )
#    bax.axs[0].set_xticks([])
    bax.axs[1].set_xticks(xticks)
    bax.axs[1].set_xticklabels(ids)

    bax.set_xlabel("Matrix ID")
    bax.set_ylabel("Normalized values")

if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
else:
        plt.show()


==> images/spmv-performance.py <==
import os, re
import pandas as pd
import numpy as np
import sys, os
import matplotlib.cm as cm, matplotlib.pyplot as plt, matplotlib.patches as ptc
import seaborn as sns
import ipdb
import parse
from math import log, floor, ceil, e
from sklearn.cluster import KMeans

matrix_ids = {
        "apache2":1423,
        "atmosmodd":2265,
        "ch7-9-b5":2039,
        "ch8-8-b4":2043,
        "ch8-8-b5":2044,
        "coAuthorsCiteseer":2461,
        "crystk03":352,
        "debr":2439,
        "delaunay_n18":2473,
        "delaunay_n20":2475,
        "gupta2":537,
        "Hamrle3":1201,
        "ks2010":2597,
        "Lin":1213,
        "nd3k":936,
        "net150":1388,
        "netherlands_osm":2516,
        "oilpan":1270,
        "sparsine":1308,
        "stomach":895,
        "t2em":1897,
        "vsp_finan512_scagr7-2c_rlfddd":2639,
        "xenon1":801,
}

if __name__ == "__main__":
#    df_threads, df = parse.process_papi( "images/results_dim1_vec-hwpf.out" )
    df = pd.read_hdf( "images/results_dim1_vec-hwpf.h5", "results_sum" )
#    df_cookies=pd.read_pickle( "df_cookies.pickle" )
#    df_cookies = df_cookies.loc[pd.unique(list(zip(df.index.get_level_values(0), df.index.get_level_values(1))))] 
#    df_cookies = pd.concat( [df_cookies,pd.cut(np.log(df_cookies.nnz),3), pd.cut(df_cookies.cookie_perc,3)], axis=1 )
#    df_cookies.columns = pd.Index( np.hstack( [df_cookies.columns[:-2], "nnz_q", "cookie_perc_q"] ) )
#    df_cookies.nnz_q=df_cookies.nnz_q.apply( lambda x: pd.Interval(int(round(e**x.left)),int(round(e**x.right))) )

    df_norm = (df.xs( "cha-d1_b2", level=3 ) / df.xs( "pldi19-openmp", level=3)).reset_index( level=2, drop=True ).reset_index( level=0, drop=True )
#    df_norm=df_norm.reindex(sorted(df_norm.index,key=str.casefold))
    df_norm.index = df_norm.index.map( matrix_ids )
    df_norm.sort_index(inplace=True)
    plot_cols = ['cycles' ]
    df_norm[plot_cols].plot.bar( color="crimson", edgecolor='k', rot=45, legend=False )
    plt.axhline( 1.0, linestyle=":", color="k", linewidth=0.5 )

    plt.xlabel( "Matrix ID" )
    plt.ylabel( "Normalized cycles" )

if len(sys.argv) > 1:
        plt.savefig( sys.argv[1], bbox_inches='tight' )
else:
        plt.show()


==> images/svg_to_pdf.sh <==
#!/bin/sh

inkscape $1.svg --export-area-drawing --batch-process --export-type=pdf --export-filename=$1.pdf

